Static Race Detection and Mutex Safety and Liveness for Go Programs (extended version)

Go is a popular concurrent programming language thanks to its ability to efficiently combine concurrency and systems programming. In Go programs, a number of concurrency bugs can be caused by a mixture of data races and communication problems. In this paper, we develop a theory based on behavioural types to statically detect data races and deadlocks in Go programs. We first specify lock safety and liveness and data race properties over a Go program model, using the happens-before relation defined in the Go memory model. We represent these properties of programs in a $\mu$-calculus model of types, and validate them using type-level model-checking. We then extend the framework to account for Go's channels, and implement a static verification tool which can detect concurrency errors. This is, to the best of our knowledge, the first static verification framework of this kind for the Go language, uniformly analysing concurrency errors caused by a mix of shared memory accesses and asynchronous message-passing communications.

==> code/dinephil5-fix.go <==
// +build ignore

package main

import (
	"fmt"
	"time"
)

func Fork(fork *int, ch chan int) {
	for {
		*fork = 1
		ch <- 0
		<-ch
	}
}

func phil(fork1, fork2 *int, ch1, ch2 chan int, id int) {
	for {
		select {
		case <-ch1:
			select {
			case <-ch2:
				fmt.Printf("phil %d got both fork\n", id)
				ch1 <- *fork1
				ch2 <- *fork2
			default:
				ch1 <- *fork1
			}
		case <-ch2:
			select {
			case <-ch1:
				fmt.Printf("phil %d got both fork\n", id)
				ch2 <- *fork2
				ch1 <- *fork1
			default:
				ch2 <- *fork2
			}
		}
	}
}

func main() {
	var fork1, fork2, fork3, fork4, fork5 int
	ch1 := make(chan int)
	ch2 := make(chan int)
	ch3 := make(chan int)
	ch4 := make(chan int)
	ch5 := make(chan int)
	go phil(&fork1, &fork2, ch1, ch2, 0)
	go phil(&fork2, &fork3, ch2, ch3, 1)
	go phil(&fork3, &fork4, ch3, ch4, 2)
	go phil(&fork4, &fork5, ch4, ch5, 3)
	go phil(&fork5, &fork1, ch5, ch1, 4)
	go Fork(&fork1, ch1)
	go Fork(&fork2, ch2)
	go Fork(&fork3, ch3)
	go Fork(&fork4, ch4)
	go Fork(&fork5, ch5)
	time.Sleep(10*time.Second)
}


==> code/dinephil5-race.go <==
// +build ignore

package main

import (
	"fmt"
	"time"
)

func Fork(fork *int, ch chan int) {
	for {
		*fork = 1
		<-ch
		ch <- 0
	}
}

func phil(fork1, fork2 *int, ch1, ch2 chan int, id int) {
	for {
		select {
		case ch1 <- *fork1:
			select {
			case ch2 <- *fork2:
				fmt.Printf("phil %d got both fork\n", id)
				<-ch1
				<-ch2
			default:
				<-ch1
			}
		case ch2 <- *fork2:
			select {
			case ch1 <- *fork1:
				fmt.Printf("phil %d got both fork\n", id)
				<-ch1
				<-ch2
			default:
				<-ch2
			}
		}
	}
}

func main() {
	var fork1, fork2, fork3, fork4, fork5 int
	ch1 := make(chan int)
	ch2 := make(chan int)
	ch3 := make(chan int)
	ch4 := make(chan int)
	ch5 := make(chan int)
	go phil(&fork1, &fork2, ch1, ch2, 0)
	go phil(&fork2, &fork3, ch2, ch3, 1)
	go phil(&fork3, &fork4, ch3, ch4, 2)
	go phil(&fork4, &fork5, ch4, ch5, 3)
	go phil(&fork5, &fork1, ch5, ch1, 4)
	go Fork(&fork1, ch1)
	go Fork(&fork2, ch2)
	go Fork(&fork3, ch3)
	go Fork(&fork4, ch4)
	go Fork(&fork5, ch5)
	time.Sleep(10*time.Second)
}


==> code/example-mix.go <==
// +build ignore

package main

import "fmt"

const Lock = 1

func main() {
	var x int
	ch := make(chan int, /*<\tikz[baseline]{\node[anchor=base,inner sep=1,fill=red!30]{1}}>*/) /*<\hspace{3.8em}$\Rightarrow$ \tikz[baseline]{\node[anchor=base,inner sep=1,fill=red!30]{2}}>*/ /*<\label{line:example-makechan}>*/ 
	go /*<\label{line:example-spawn}\hskip -0.6em>*/ f(ch, &x)
	ch <- Lock // send to ch 
	x += 10    // protected by ch/*<\quad$\Rightarrow$>*/ race/*<\label{line:example-main-lock}>*/
	<-ch       // receive from ch
	ch <- Lock
	fmt.Println("x is", x)
	<-ch
}

func f(ch chan int, ptr *int) {
	ch <- Lock
	*ptr += 20 // protected by ch/*<\quad$\Rightarrow$>*/ race/*<\label{line:example-f-lock}>*/
	<-ch
}


==> code/example-rwmut-race.go <==
// +build ignore

package main

import "fmt"

const Lock = 1

func main() {
	var x int
	m := new(sync.RWMutex) /*<\label{line:example-newrwm-r}>*/
	go /*<\label{line:ex-rwm-spawn-r}\hskip -0.6em>*/ f(m, &x)
	m.RLock()   // acquire the lock for reading
	x += 10     // write not protected by the lock
	m.RUnlock() // release the read-lock
	m.Lock()    // acquire the lock for writing
	fmt.Println("x is", x)
	m.Unlock()  // release the write-lock
}

func f(m *sync.RWMutex, ptr *int) {
	m.RLock()
	*ptr += 20  // write not protected by the lock
	m.RUnlock()
}


==> code/example-rwmut-race2.go <==
// +build ignore

package main

import "fmt"

const Lock = 1

func main() {
	var x int
	m := new(sync.RWMutex) /*<\label{line:example-newrwm-r}>*/
	go /*<\label{line:ex-rwm-spawn-r}\hskip -0.6em>*/ f(m, &x)
	m./*<\tikz[baseline]{\node[anchor=base,inner sep=1,color=red!80]{RLock}}>*/()   // acquire /*<\tikz[baseline]{\node[anchor=base,inner sep=1,color=red!80]{read-lock}}>*/
	x += 10     // write /*<\tikz[baseline]{\node[anchor=base,inner sep=1,color=red!80]{not protected}}>*/
	m.RUnlock() // release read-lock
	m.Lock()    // acquire write-lock
	fmt.Println("x is", x)
	m.Unlock()  // release write-lock
}

func f(m *sync.RWMutex, ptr *int) {
	m./*<\tikz[baseline]{\node[anchor=base,inner sep=1,color=red!80]{RLock}}>*/()
	*ptr += 20  // write /*<\tikz[baseline]{\node[anchor=base,inner sep=1,color=red!80]{not protected}}>*/
	m.RUnlock()
}


==> code/example-rwmut-safe.go <==
// +build ignore

package main

import "fmt"

const Lock = 1

func main() {
	var x int
	m := new(sync.RWMutex) /*<\label{line:example-newrwm-s}>*/
	go /*<\label{line:ex-rwm-spawn-s}\hskip -0.6em>*/ f(m, &x)
	m.Lock()    // acquire the lock for writing
	x += 10     // protected by the lock/*<\label{line:ex-rwm-main-lock}>*/
	m.Unlock()  // release the write-lock
	m.RLock()   // acquire the lock for reading
	fmt.Println("x is", x)
	m.RUnlock() // release the read-lock
}

func f(m *sync.RWMutex, ptr *int) {
	m.Lock()
	*ptr += 20  // protected by the lock/*<\label{line:ex-rwm-f-lock}>*/
	m.Unlock()
}


==> code/example-rwmut-safe2.go <==
// +build ignore

package main

import "fmt"

const Lock = 1

func main() {
	var x int
	m := new(sync.RWMutex) /*<\label{line:example-newrwm-s}>*/
	go /*<\label{line:ex-rwm-spawn-s}\hskip -0.6em>*/ f(m, &x)
	m./*<\tikz[baseline]{\node[anchor=base,inner sep=1,color=blue!80]{Lock}}>*/()    // acquire /*<\tikz[baseline]{\node[anchor=base,inner sep=1,color=blue!80]{write-lock}}>*/
	x += 10     // /*<\tikz[baseline]{\node[anchor=base,inner sep=1,color=blue!80]{protected}}>*/ by the lock/*<\label{line:ex-rwm-main-lock}>*/
	m.Unlock()  // release write-lock
	m.RLock()   // acquire read-lock
	fmt.Println("x is", x)
	m.RUnlock() // release read-lock
}

func f(m *sync.RWMutex, ptr *int) {
	m./*<\tikz[baseline]{\node[anchor=base,inner sep=1,color=blue!80]{Lock}}>*/()
	*ptr += 20  // /*<\tikz[baseline]{\node[anchor=base,inner sep=1,color=blue!80]{protected}}>*/ by the lock/*<\label{line:ex-rwm-f-lock}>*/
	m.Unlock()
}


==> code/prime-sieve.go <==
package main

func Generate(ch chan<- int) {
  for i :=2; ; i++ { ch <- i }
}

func Filter(in <-chan int, out chan<- int, prime int) {
  for { i := <-in
    if i%prime != 0 { out <- i }
  }
}

func main() {
  ch := make(chan int)
  go Generate(ch)
  for i := 0; ; i++ {
    prime := <-ch
    ch1 := make(chan int)
    go Filter(ch, ch1, prime)
    ch = ch1
  }
}

